Specula: Scaling formal specifications for autonomous model checking of system code

Specula is a push-button agentic system that generates high-quality formal specifications for large, complex system code and uses the specifications for highly effective model checking and bug finding. Specula employs large language model (LLM) based coding agents to autonomously develop TLA+ specifications, including invariants that describe correctness properties of the target system and formal models that describe the system implementation with the right level of abstractions. Specula is fully autonomous and thus eliminates the barrier of applying formal methods to real-world system code (as in traditional human-centric approaches). Meanwhile, Specula addresses limitations of LLM-driven techniques like reward hacking and hallucinations through self-evolving loops that iteratively improve specification quality by enabling the agents to deepen their understanding of system code and its behaviors. We have used Specula to check 48 open-source system projects; Specula found 249 bugs including many deep bugs that are hard to find by existing approaches. Specula has been used by several companies and is maintained at https://github.com/specula-org/Specula.

==> code/papaya-mod.rs <==
fn help_copy_blocking(...) -> Table<Entry<K, V>> {
  'copy: loop {
    // get chunk to copy
    if { !self.copy_at_blocking(...) } {
      // migration to new table aborted
      next.state().status.store(State::ABORTED);
      // BUG: unparking old table, not next table
      // threads waiting on next table never woken
      table.state().parker.unpark(...);
      continue 'copy;
    }
    // check if all copies done or new next table
  }

  if next.state().status == State::PENDING {
    // waits until next table ready
    next.state().parker.park(...);
  }
}


==> code/pluscal2minted.py <==
#!/usr/bin/python3

import sys, re

keywords = [
    "CONSTANTS",
    "VARIABLES",
    "algorithm",
    "variables",
    "procedure",
    "await",
    "return",
    "fair",
    "process",
    "procedure",
    "skip",
    "while",
    "call",
    "variable",
    "TRUE",
    "FALSE",
    "self",  # should "self" be a keyword?
    "macro",
    "IF",
    "THEN",
    "ELSE",
    "UNCHANGED",
    "EXCEPT",
    "DOMAIN",
    "MODULE",
    "EXTENDS",
    "LET",
    "INVARIANT",
    "IN",
    "CASE",
    "ENABLED",
    "SPECIFICATION",
]

module_pat = re.compile(r'([ ]*)([-]+)([ ]*MODULE[ ]*)([^ -]+)([ ]*)([-]+)([ ]*)')
module_rep = r'\1%\\PYG{o}{\2}%\3\4\5%\\PYG{o}{\6}%\7'

quote_pat = re.compile(r'"(.*?)"')
quote_rep = r'%\\PYG{l+s}{"\1"}%'

assign_pat = re.compile(r'^([ ]*[^ ]+[ ]*)(:=)([ ]*.+;)')
assign_rep = r'\1%\\PYG{o}{\2}%\3'

disjunction_pat = re.compile(r'/\\')
disjunction_rep = r'%\\PYG{o}{/\\symbol{92}}%'

conjunction_pat = re.compile(r'\\/')
conjunction_rep = r'%\\PYG{o}{\\symbol{92}/}%'

other_backlash_symbol_pat = re.compile(r'\\(A|AA|E|EE|X|asymp|bigcirc|bullet|cap|cdot|circ|div|doteq|equiv|geq|in|land|leq|lnot|neg|notin|odot|ominus|oplus|oslash|prec|preceq|propto|sim|simeq|sqcap|sqcup|sqsubset|sqsubseteq|sqsupset|sqsupseteq|star|subset|subseteq|succ|succeq|supset|supseteq|times|union|cup|uplus|wr|approx|gg|ll|lor|[ ])')
other_backlash_symbol_rep = r'%\\PYG{o}{\\symbol{92}\1}%'

other_symbols_pat = re.compile(r'(==|=|/=|~>|\|->|<-|->|<|>|!\[|\[|\])')
other_symbols_rep = r'%\\PYG{o}{\1}%'

sharp_symbol_pat = re.compile(r'#')
sharp_symbol_rep = r'%\\PYG{o}{\\#}%'

curly_symbol_pat = re.compile(r'(\{|\})')
curly_symbol_rep = r'%\\PYG{o}{\\\1}%'

prime_pat = re.compile(r"([0-9A-Za-z])'")
prime_rep = r"\1%\\PYG{o}{'}%"

double_dot_pat = re.compile(r"([0-9A-Za-z])\.\.([0-9A-Za-z])")
double_dot_rep = r"\1%\\PYG{o}{..}%\2"

# proc_name_pat = re.compile(r'^([ ]*)(procedure|call)[ ]+([a-zA-Z0-9_]+)\(\)')
# proc_name_rep = r'\1\2 %\\PYG{n+nf}{\3}%()'

proc_name_pat = re.compile(r'([a-zA-Z0-9_]+)\(')
proc_name_rep = r'%\\PYG{n+nf}{\1}%('

keywords_pat = re.compile(r'([ -]?)(' + '|'.join(keywords) + r')([ ;]?)')
keywords_rep = r'\1%\\PYG{k}{\2}%\3'

label_pat = re.compile(r'^([ ]*)([a-zA-Z0-9_]+)(:[ ]*)')
label_rep = r'\1%\\PYG{n+nl}{\2}%\3'

goto_label_pat = re.compile(r'^([ ]*goto[ ]+)([a-zA-Z0-9_]+)(;[ ]*)')
goto_label_rep = r'\1%\\PYG{n+nl}{\2}%\3'

# dummy multi-line comments
multi_line_comment_pat = re.compile(r'(\(\*|\*\))')
multi_line_comment_rep = r'%\\PYG{c+c1}{\1}%'

single_line_comment_pat = re.compile(r'\\(\*.*$)')
single_line_comment_rep = r'%\\PYG{c+c1}{\\symbol{92}\1}%'

re_dict = (
    (curly_symbol_pat, curly_symbol_rep),
    (other_symbols_pat,other_symbols_rep),
    (module_pat, module_rep),
    (quote_pat, quote_rep),
    (assign_pat, assign_rep),
    (conjunction_pat, conjunction_rep),
    (disjunction_pat, disjunction_rep),
    (other_backlash_symbol_pat, other_backlash_symbol_rep),
    (sharp_symbol_pat, sharp_symbol_rep),
    (prime_pat, prime_rep),
    (double_dot_pat, double_dot_rep),
    (proc_name_pat, proc_name_rep),
    (keywords_pat, keywords_rep),
    (label_pat, label_rep),
    (goto_label_pat, goto_label_rep),
    (multi_line_comment_pat, multi_line_comment_rep),
    # (single_line_comment_pat, single_line_comment_rep)
)

escape_pat = re.compile(r'%(.*?)%')

def escape_underscore_rep(match):
    content = match.group(1)
    escaped_content = content.replace("_", r"\_")
    return f"%{escaped_content}%"

def escape_backslash_outside_pat(line):
    blocks = []
    def placeholder_replacement(match):
        blocks.append(match.group(0))
        return f"__PLACEHOLDER_{len(blocks) - 1}__"
    line = escape_pat.sub(placeholder_replacement, line)
    line = line.replace("\\", r"%\symbol{92}%")
    for i, block in enumerate(blocks):
        line = line.replace(f"__PLACEHOLDER_{i}__", block)
    return line

lines = sys.stdin.read().splitlines()

# An optional first-line directive selects spec lines to highlight, e.g.
#   \* minted-highlight: 4
# A trailing color token (red|green) picks the background; red is the default:
#   \* minted-highlight: 3 green
# It is consumed here (not rendered); line numbers count the lines that
# remain below, so the highlight stays correct after regeneration.
opts = r"escapeinside=\%\%,breaklines,breakanywhere,breakautoindent"
hl_pat = re.compile(r'^\\\*\s*minted-highlight:\s*(.+?)\s*$', re.IGNORECASE)
if lines:
    m = hl_pat.match(lines[0])
    if m:
        spec = m.group(1).strip()
        color = "mintedhl"
        parts = spec.rsplit(None, 1)
        if len(parts) == 2 and parts[1].lower() in ("red", "green"):
            spec = parts[0].strip()
            color = "mintedgreen" if parts[1].lower() == "green" else "mintedhl"
        opts += r",highlightlines={%s},highlightcolor=%s" % (spec, color)
        lines = lines[1:]

print(r"\begin{minted}[%s]{text}" % opts)

for line in lines:
    line = line.rstrip()
    comment = ''
    if r'\*' in line:
        pos = line.find(r'\*')
        comment = line[pos:]
        line = line[:pos]
        comment = single_line_comment_pat.sub(single_line_comment_rep, comment)
    for pat, rep in re_dict:
        line = pat.sub(rep, line)
    line = line + comment
    line = escape_pat.sub(escape_underscore_rep, line)
    line = escape_backslash_outside_pat(line)
    print(line)

print(r"\end{minted}")


==> code/scylla-commit-clamp.cc <==
void fsm::append_entries(...) {
%\circled{1}%  index_t last_new_idx = request.prev_log_idx;
    if (!request.entries.empty()) {
    last_new_idx =
        _log.maybe_append(std::move(request.entries)); }
%\circled{2}%  advance_commit_idx(
    std::min(request.leader_commit_idx, last_new_idx)); }

